Two-mode squeezed state quantisation and semiclassical portraits

Quantisation with Gaussian type states offers certain advantages over other quantisation schemes, in particular, they can serve to regularise formally discontinuous classical functions leading to well defined quantum operators. In this work we define a squeezed state quantisation in two dimensions using several families of squeezed states for one- and two-mode configurations. The completeness relations of the squeezed states are exploited in order to tackle the quantisation and semiclassical analysis of a constrained position dependent mass model with harmonic potential. The effects of the squeezing parameters on the resulting operators and phase space functions are studied, and configuration space trajectories are compared between the classical and semiclassical models.

==> Semiclass2D.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    539316,       9783]
NotebookOptionsPosition[    536905,       9738]
NotebookOutlinePosition[    537308,       9754]
CellTagsIndexPosition[    537265,       9751]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Semiclassical Case", "Text",
 CellChangeTimes->{{3.8391786427724752`*^9, 3.83917864996815*^9}},
 FontSize->48,ExpressionUUID->"279f2146-0887-4a1f-b075-3c4e7c24471a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]p", "[", "T_", "]"}], ":=", 
  SqrtBox[
   FractionBox[
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{"1", "-", "T"}], "]"}], "2"], 
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "T", "]"}], "2"]}]]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AA\[Chi]", "[", 
   RowBox[{"a_", ",", "b_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], "]"}], 
  ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Erfc", "[", 
      FractionBox[
       RowBox[{"a", "-", "q"}], 
       RowBox[{
        SqrtBox["2"], "\[Lambda]", " ", 
        RowBox[{"\[CapitalDelta]p", "[", "T", "]"}]}]], "]"}], "-", 
     RowBox[{"Erfc", "[", 
      FractionBox[
       RowBox[{"b", "-", "q"}], 
       RowBox[{
        SqrtBox["2"], "\[Lambda]", " ", 
        RowBox[{"\[CapitalDelta]p", "[", "T", "]"}]}]], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aq\[Chi]", "[", 
   RowBox[{"a_", ",", "b_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"q", " ", 
    RowBox[{"AA\[Chi]", "[", 
     RowBox[{"a", ",", "b", ",", "\[Lambda]", ",", "T", ",", "q"}], "]"}]}], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "q"}], ")"}], "2"], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]]}]], "-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"b", "-", "q"}], ")"}], "2"], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]]}]]}], ")"}], " ", 
     RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], " ", "\[Lambda]"}], 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aq2\[Chi]", "[", 
   RowBox[{"a_", ",", "b_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"AA\[Chi]", "[", 
     RowBox[{"a", ",", "b", ",", "\[Lambda]", ",", "T", ",", "q"}], "]"}]}], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "q"}], ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "q"}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]]}]]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "+", "q"}], ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "-", "q"}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]]}]]}]}], ")"}], " ", 
     RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], " ", "\[Lambda]"}], 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aq3\[Chi]", "[", 
   RowBox[{"a_", ",", "b_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "3"], "+", 
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"AA\[Chi]", "[", 
     RowBox[{"a", ",", "b", ",", "\[Lambda]", ",", "T", ",", "q"}], "]"}]}], 
   "+", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"a", " ", "q"}], "+", 
         SuperscriptBox["q", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], 
          SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "q"}], ")"}], "2"], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]]}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "2"], "+", 
         RowBox[{"b", " ", "q"}], "+", 
         SuperscriptBox["q", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], 
          SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"b", "-", "q"}], ")"}], "2"], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]]}]]}]}], ")"}], " ", 
    RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], " ", 
    "\[Lambda]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aq4\[Chi]", "[", 
   RowBox[{"a_", ",", "b_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"6", 
       SuperscriptBox[
        RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], 
       SuperscriptBox["\[Lambda]", "2"], 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "4"], 
       SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
    RowBox[{"AA\[Chi]", "[", 
     RowBox[{"a", ",", "b", ",", "\[Lambda]", ",", "T", ",", "q"}], "]"}]}], 
   "+", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "3"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "q"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "3"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], 
           SuperscriptBox["\[Lambda]", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", "q"}], "+", 
             RowBox[{"3", "a"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "q"}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]]}]]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "3"], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "q"}], "+", 
          RowBox[{"b", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "3"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], 
           SuperscriptBox["\[Lambda]", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", "q"}], "+", 
             RowBox[{"3", "b"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "-", "q"}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]]}]]}]}], ")"}], " ", 
     RowBox[{"\[CapitalDelta]p", "[", "T", "]"}], " ", 
     "\[Lambda]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8391730139584026`*^9, 3.839173040492015*^9}, {
  3.8391730904286175`*^9, 3.839173143851573*^9}, {3.839173777669738*^9, 
  3.83917382991278*^9}, {3.8391738901240587`*^9, 3.8391738906631155`*^9}, {
  3.839176004960519*^9, 3.839176023393754*^9}, {3.8391760597532797`*^9, 
  3.8391760732999697`*^9}, {3.839176143231387*^9, 3.83917618239559*^9}, {
  3.839177751239091*^9, 3.839177873611412*^9}, {3.8391779673522773`*^9, 
  3.839178078105243*^9}, {3.839256011437934*^9, 3.839256012153757*^9}, {
  3.8394035439777803`*^9, 3.8394035518230066`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0bf02981-e738-4377-ab33-1778cc8f3410"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"TableForm", "[", 
    RowBox[{"{", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AA\[Chi]", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "0.5", ",", "T", ",", "q"}], 
            "]"}], ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "<", "q", "<", "1"}], ",", "1"}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Aq\[Chi]", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "0.5", ",", "T", ",", "q"}], 
            "]"}], ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "<", "q", "<", "1"}], ",", "q"}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Aq2\[Chi]", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "0.5", ",", "T", ",", "q"}], 
            "]"}], ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "<", "q", "<", "1"}], ",", 
             SuperscriptBox["q", "2"]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Aq3\[Chi]", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "0.5", ",", "T", ",", "q"}], 
            "]"}], ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "<", "q", "<", "1"}], ",", 
             SuperscriptBox["q", "3"]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Aq4\[Chi]", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "0.5", ",", "T", ",", "q"}], 
            "]"}], ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "<", "q", "<", "1"}], ",", 
             SuperscriptBox["q", "4"]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0.0001", ",", "0.9999"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8391731456871605`*^9, 3.839173243368373*^9}, {
   3.8391738334396143`*^9, 3.839173845345854*^9}, {3.83917391321541*^9, 
   3.83917391547065*^9}, {3.8391761622322006`*^9, 3.839176164284191*^9}, {
   3.839176215168499*^9, 3.8391763124549017`*^9}, {3.8391778093439837`*^9, 
   3.8391778178734317`*^9}, {3.8391780825668635`*^9, 
   3.8391781772133904`*^9}, {3.8391798405333176`*^9, 3.8391798437574515`*^9}, 
   3.839256021206258*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"a5f8f45f-b89b-4612-8f87-5d8cf892125a"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`T$$ = 0.0001, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`T$$], 0.0001, 0.9999}}, Typeset`size$$ = {
    1010., {57., 63.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`T$$ = 0.0001}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> TableForm[{{
          Plot[{
            $CellContext`AA\[Chi][-1, 1, 
             0.5, $CellContext`T$$, $CellContext`q], 
            Which[-1 < $CellContext`q < 1, 1]}, {$CellContext`q, -3, 3}, 
           PlotRange -> Full], 
          Plot[{
            $CellContext`Aq\[Chi][-1, 1, 
             0.5, $CellContext`T$$, $CellContext`q], 
            
            Which[-1 < $CellContext`q < 
             1, $CellContext`q]}, {$CellContext`q, -3, 3}, PlotRange -> Full], 
          Plot[{
            $CellContext`Aq2\[Chi][-1, 1, 
             0.5, $CellContext`T$$, $CellContext`q], 
            
            Which[-1 < $CellContext`q < 
             1, $CellContext`q^2]}, {$CellContext`q, -3, 3}, PlotRange -> 
           Full], 
          Plot[{
            $CellContext`Aq3\[Chi][-1, 1, 
             0.5, $CellContext`T$$, $CellContext`q], 
            
            Which[-1 < $CellContext`q < 
             1, $CellContext`q^3]}, {$CellContext`q, -3, 3}, PlotRange -> 
           Full], 
          Plot[{
            $CellContext`Aq4\[Chi][-1, 1, 
             0.5, $CellContext`T$$, $CellContext`q], 
            
            Which[-1 < $CellContext`q < 
             1, $CellContext`q^4]}, {$CellContext`q, -3, 3}, PlotRange -> 
           Full]}}], "Specifications" :> {{$CellContext`T$$, 0.0001, 0.9999}},
       "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{8.05306361*^8, {99., 105.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.8391762957267723`*^9, 3.839176312710069*^9}, 
   3.839177818149766*^9, 3.8391778818576946`*^9, 3.8391779751491804`*^9, 
   3.8391780914284425`*^9, {3.8391781558578444`*^9, 3.839178178960726*^9}, {
   3.839179838050061*^9, 3.8391798440290875`*^9}, 3.8391814666978183`*^9, 
   3.8392560231296067`*^9, {3.8394035364385004`*^9, 3.839403557424636*^9}, 
   3.839409304235315*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"9ec43807-47d9-4104-a403-2ccf30cd2fec"]
}, Open  ]],

Cell["Defining the semiclassical masses", "Text",
 CellChangeTimes->{{3.8392388809147043`*^9, 3.839238892559455*^9}},
 FontSize->36,ExpressionUUID->"bc7f9157-1409-4e31-8f70-b8cb569ec53c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AM", "[", 
   RowBox[{"m0_", ",", "L_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], "]"}],
   ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"AA\[Chi]", "[", 
     RowBox[{
      RowBox[{"-", "L"}], ",", "L", ",", "\[Lambda]", ",", "T", ",", "q"}], 
     "]"}], "-", 
    RowBox[{
     SuperscriptBox["L", "2"], 
     RowBox[{"Aq2\[Chi]", "[", 
      RowBox[{
       RowBox[{"-", "L"}], ",", "L", ",", "\[Lambda]", ",", "T", ",", "q"}], 
      "]"}]}]}], "m0"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AV", "[", 
   RowBox[{"V0_", ",", "L_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], "]"}],
   ":=", 
  RowBox[{"V0", " ", 
   RowBox[{"Aq2\[Chi]", "[", 
    RowBox[{
     RowBox[{"-", "L"}], ",", "L", ",", "\[Lambda]", ",", "T", ",", "q"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Chi]", "[", 
    RowBox[{"L_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], "]"}], "=", 
   RowBox[{"AA\[Chi]", "[", 
    RowBox[{
     RowBox[{"-", "L"}], ",", "L", ",", "\[Lambda]", ",", "T", ",", "q"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Chi]p", "[", 
    RowBox[{"L_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"AA\[Chi]", "[", 
      RowBox[{
       RowBox[{"-", "L"}], ",", "L", ",", "\[Lambda]", ",", "T", ",", "q"}], 
      "]"}], ",", "q"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AVp", "[", 
    RowBox[{"V0_", ",", "L_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], 
    "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"AV", "[", 
      RowBox[{"V0", ",", "L", ",", "\[Lambda]", ",", "T", ",", "q"}], "]"}], 
     ",", "q"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AMp", "[", 
    RowBox[{"m0_", ",", "L_", ",", "\[Lambda]_", ",", "T_", ",", "q_"}], 
    "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"m0", ",", "L", ",", "\[Lambda]", ",", "T", ",", "q"}], "]"}], 
     ",", "q"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8392386104989543`*^9, 3.839238735796169*^9}, {
   3.839238767277149*^9, 3.839238806849328*^9}, {3.8392389449711485`*^9, 
   3.8392390540785933`*^9}, {3.8392391514679093`*^9, 3.839239162767071*^9}, {
   3.8392550537124414`*^9, 3.839255090666211*^9}, {3.8392558895098114`*^9, 
   3.839255892270966*^9}, {3.8392559675737877`*^9, 3.8392560039198084`*^9}, 
   3.8392560491531444`*^9, 3.839399460810199*^9, {3.839403642169896*^9, 
   3.839403679334734*^9}, {3.8394042626058435`*^9, 3.839404270837983*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"0adb7096-e84c-41e7-bf29-3725cd5119fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"TableForm", "[", 
    RowBox[{"{", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AM", "[", 
            RowBox[{"1", ",", "1", ",", "0.5", ",", "T", ",", "q"}], "]"}], 
           ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "<", "q", "<", "1"}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"1", " ", 
               SuperscriptBox["q", "2"]}]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AV", "[", 
            RowBox[{"2", ",", "1", ",", "0.5", ",", "T", ",", "q"}], "]"}], 
           ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "<", "q", "<", "1"}], ",", 
             RowBox[{"2", "*", 
              SuperscriptBox["q", "2"]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"A\[Chi]p", "[", 
          RowBox[{"1", ",", "0.5", ",", "T", ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AVp", "[", 
            RowBox[{"2", ",", "1", ",", "0.5", ",", "T", ",", "q"}], "]"}], 
           ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "<", "q", "<", "1"}], ",", 
             RowBox[{"4", "q"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AMp", "[", 
            RowBox[{"1", ",", "1", ",", "0.5", ",", "T", ",", "q"}], "]"}], 
           ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "<", "q", "<", "1"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "*", "q"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0.0001", ",", "0.9999"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8391731456871605`*^9, 3.839173243368373*^9}, {
   3.8391738334396143`*^9, 3.839173845345854*^9}, {3.83917391321541*^9, 
   3.83917391547065*^9}, {3.8391761622322006`*^9, 3.839176164284191*^9}, {
   3.839176215168499*^9, 3.8391763124549017`*^9}, {3.8391778093439837`*^9, 
   3.8391778178734317`*^9}, {3.8391780825668635`*^9, 
   3.8391781772133904`*^9}, {3.8391798405333176`*^9, 3.8391798437574515`*^9}, 
   3.839256021206258*^9, {3.8394035997071176`*^9, 3.8394036024873247`*^9}, {
   3.839403693565235*^9, 3.8394038059838943`*^9}, {3.839403918631383*^9, 
   3.839403973638658*^9}, 3.8394042852370024`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"e67f5e7c-045e-42ca-a154-e72c8f44c59e"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`T$$ = 0.787, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`T$$], 0.0001, 0.9999}}, Typeset`size$$ = {
    1010., {57., 63.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`T$$ = 0.0001}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> TableForm[{{
          Plot[{
            $CellContext`AM[1, 1, 0.5, $CellContext`T$$, $CellContext`q], 
            
            Which[-1 < $CellContext`q < 1, 1 - 
             1 $CellContext`q^2]}, {$CellContext`q, -3, 3}, PlotRange -> 
           Full], 
          Plot[{
            $CellContext`AV[2, 1, 0.5, $CellContext`T$$, $CellContext`q], 
            
            Which[-1 < $CellContext`q < 1, 
             2 $CellContext`q^2]}, {$CellContext`q, -3, 3}, PlotRange -> 
           Full], 
          Plot[
           $CellContext`A\[Chi]p[
           1, 0.5, $CellContext`T$$, $CellContext`q], {$CellContext`q, -3, 3},
            PlotRange -> Full], 
          Plot[{
            $CellContext`AVp[2, 1, 0.5, $CellContext`T$$, $CellContext`q], 
            
            Which[-1 < $CellContext`q < 1, 
             4 $CellContext`q]}, {$CellContext`q, -3, 3}, PlotRange -> Full], 
          Plot[{
            $CellContext`AMp[1, 1, 0.5, $CellContext`T$$, $CellContext`q], 
            
            Which[-1 < $CellContext`q < 
             1, (-2) $CellContext`q]}, {$CellContext`q, -3, 3}, PlotRange -> 
           Full]}}], "Specifications" :> {{$CellContext`T$$, 0.0001, 0.9999}},
       "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{1056., {109., 115.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.839403806489605*^9, 3.8394039231282015`*^9, {3.839403953158455*^9, 
   3.8394039757885*^9}, {3.8394042882739897`*^9, 3.83940430918182*^9}, {
   3.8394093425522714`*^9, 3.839409353495282*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"a61d50b9-a844-4392-8d6d-2c84f9f4e42a"]
}, Open  ]],

Cell["Solving equations of motion", "Text",
 CellChangeTimes->{{3.8392389042220793`*^9, 3.8392389145430207`*^9}},
 FontSize->36,ExpressionUUID->"eaf75749-2475-4e54-85bd-38f40601575c"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.8392409597825356`*^9, 
  3.839240967950841*^9}},ExpressionUUID->"4f4ac654-0980-4a58-ad41-\
8a3e9a92e531"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DDFF1", "[", 
   RowBox[{
   "h_", ",", "m0_", ",", "V0_", ",", "L1_", ",", "L2_", ",", "\[Lambda]1_", 
    ",", "\[Lambda]2_", ",", "T1_", ",", "T2_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Q1", "''"}], "[", "t", "]"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Q1", "'"}], "[", "t", "]"}], ")"}], "2"], 
     RowBox[{"AMp", "[", 
      RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
       RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"AM", "[", 
      RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
       RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}]], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q2", "'"}], "[", "t", "]"}], ")"}], "2"], 
      RowBox[{"AM", "[", 
       RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
        RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
      RowBox[{"A\[Chi]", "[", 
       RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
        RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"AM", "[", 
       RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
        RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
      RowBox[{"A\[Chi]", "[", 
       RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
        RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}]], 
    RowBox[{"A\[Chi]p", "[", 
     RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"Q1", "'"}], "[", "t", "]"}], 
     RowBox[{
      RowBox[{"Q2", "'"}], "[", "t", "]"}], 
     RowBox[{"A\[Chi]p", "[", 
      RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
       RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}], 
    RowBox[{"A\[Chi]", "[", 
     RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}]], "-", 
   RowBox[{
    FractionBox[
     SuperscriptBox["h", "2"], 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"\[CapitalDelta]p", "[", "T1", "]"}], "2"], 
      SuperscriptBox["\[Lambda]1", "2"]}]], 
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
    SuperscriptBox[
     RowBox[{"A\[Chi]", "[", 
      RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
       RowBox[{"Q2", "[", "t", "]"}]}], "]"}], "2"], 
    RowBox[{"AMp", "[", 
     RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox[
     SuperscriptBox["h", "2"], 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"\[CapitalDelta]p", "[", "T2", "]"}], "2"], 
      SuperscriptBox["\[Lambda]2", "2"]}]], 
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
    RowBox[{"A\[Chi]", "[", 
     RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
    RowBox[{"A\[Chi]p", "[", 
     RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
    SuperscriptBox[
     RowBox[{"A\[Chi]", "[", 
      RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
       RowBox[{"Q2", "[", "t", "]"}]}], "]"}], "2"], 
    RowBox[{"AVp", "[", 
     RowBox[{"V0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
    RowBox[{"AV", "[", 
     RowBox[{"V0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
    RowBox[{"A\[Chi]", "[", 
     RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
    RowBox[{"A\[Chi]p", "[", 
     RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8392602504065223`*^9, 3.8392602506290493`*^9}, {
  3.839404095521233*^9, 3.8394041409367085`*^9}, {3.8394042162586784`*^9, 
  3.839404243718364*^9}, {3.83940435749113*^9, 3.8394044309548817`*^9}, {
  3.839404473446472*^9, 3.8394047012231736`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e292072f-a951-4420-a7b3-6666ef39a034"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DDFF2", "[", 
   RowBox[{
   "h_", ",", "m0_", ",", "V0_", ",", "L1_", ",", "L2_", ",", "\[Lambda]1_", 
    ",", "\[Lambda]2_", ",", "T1_", ",", "T2_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Q2", "''"}], "[", "t", "]"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Q2", "'"}], "[", "t", "]"}], ")"}], "2"], 
     RowBox[{"AMp", "[", 
      RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
       RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"AM", "[", 
      RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
       RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}]], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q1", "'"}], "[", "t", "]"}], ")"}], "2"], 
      RowBox[{"AM", "[", 
       RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
        RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
      RowBox[{"A\[Chi]", "[", 
       RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
        RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"AM", "[", 
       RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
        RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
      RowBox[{"A\[Chi]", "[", 
       RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
        RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}]], 
    RowBox[{"A\[Chi]p", "[", 
     RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"Q1", "'"}], "[", "t", "]"}], 
     RowBox[{
      RowBox[{"Q2", "'"}], "[", "t", "]"}], 
     RowBox[{"A\[Chi]p", "[", 
      RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
       RowBox[{"Q1", "[", "t", "]"}]}], "]"}]}], 
    RowBox[{"A\[Chi]", "[", 
     RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}]], "-", 
   RowBox[{
    FractionBox[
     SuperscriptBox["h", "2"], 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"\[CapitalDelta]p", "[", "T2", "]"}], "2"], 
      SuperscriptBox["\[Lambda]2", "2"]}]], 
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
    SuperscriptBox[
     RowBox[{"A\[Chi]", "[", 
      RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
       RowBox[{"Q1", "[", "t", "]"}]}], "]"}], "2"], 
    RowBox[{"AMp", "[", 
     RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox[
     SuperscriptBox["h", "2"], 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"\[CapitalDelta]p", "[", "T1", "]"}], "2"], 
      SuperscriptBox["\[Lambda]1", "2"]}]], 
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
    RowBox[{"A\[Chi]", "[", 
     RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
    RowBox[{"A\[Chi]p", "[", 
     RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
    SuperscriptBox[
     RowBox[{"A\[Chi]", "[", 
      RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
       RowBox[{"Q1", "[", "t", "]"}]}], "]"}], "2"], 
    RowBox[{"AVp", "[", 
     RowBox[{"V0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"AM", "[", 
     RowBox[{"m0", ",", "L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}], 
    RowBox[{"AV", "[", 
     RowBox[{"V0", ",", "L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
    RowBox[{"A\[Chi]", "[", 
     RowBox[{"L1", ",", "\[Lambda]1", ",", "T1", ",", 
      RowBox[{"Q1", "[", "t", "]"}]}], "]"}], 
    RowBox[{"A\[Chi]p", "[", 
     RowBox[{"L2", ",", "\[Lambda]2", ",", "T2", ",", 
      RowBox[{"Q2", "[", "t", "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8394047069271555`*^9, 3.83940482174611*^9}, {
  3.83940780636825*^9, 3.8394078855856047`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"7cabd3d6-3e4e-4043-8a36-42e2e97f7451"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SS1", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"DDFF1", "[", 
        RowBox[{
        "0.1", ",", " ", "1", ",", " ", "1.5001", ",", " ", "2.0001", ",", 
         " ", "1.0001", ",", " ", "0.5001", ",", " ", "0.5001", ",", " ", 
         "0.9001", ",", " ", "0.9001", ",", " ", "t"}], "]"}], " ", "==", " ",
        "0"}], ",", " ", 
      RowBox[{
       RowBox[{"DDFF2", "[", 
        RowBox[{
        "0.1", ",", " ", "1", ",", "1.5001", ",", " ", "2.0001", ",", 
         "1.0001", ",", " ", "0.5001", ",", " ", "0.5001", ",", " ", "0.9001",
          ",", " ", "0.9001", ",", " ", "t"}], "]"}], " ", "==", " ", "0"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"Q1", "[", "0", "]"}], " ", "==", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"Q2", "[", "0", "]"}], " ", "==", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Q1", "'"}], "[", "0", "]"}], " ", "==", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Q2", "'"}], "[", "0", "]"}], " ", "==", " ", "2"}]}], "}"}], 
    ",", " ", 
    RowBox[{"{", 
     RowBox[{"Q1", ",", " ", "Q2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"t", ",", " ", "0", ",", " ", "30"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.839409018715496*^9, 3.839409022218679*^9}, {
  3.83940945220958*^9, 3.839409462615373*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"8452a4db-d342-4c01-9e95-345561adbad8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Q1", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{
          PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwVzH0w0wEcx/F56uHUVabnoqjJsI3ZMH79vuWZXCpFKRPqYshDpygXy1Gq
VRvXIkIiHKWWQ11oKdUuTOWxH4VxSg/qbnfW07c/Pve+1z+f9RFHdx7Sp9Fo
PNz/3jV3v3JetgDK3z2NGJ6kyJSJePsUv8UgL3xhyZygyHL5Tp2KMIHULXlz
tOMUabTKIsk91BTEZpdLfo1R5JEh9sWWoGUg6T9+xhudu8h41tdjBZxbWtfX
OEqRwyZq+s8Dq+C3tahOgOYH93bf3LUGTucJHfs/UmSbqMMtOdkMMnYz4jLQ
WSeUp257rAPZ2MsbfHT14Ba7AmI9VL3p9dJ9oMgpBl9R6G8B3BydhxJdI/Vd
WOJtCYwLA0n56GyN2k0RsgEau9RF0ejWma35nVEbYVYszXRHnzRXt0yHMUBY
eq/aEh3o2Nu6Ot4KrOd9lRuiK6J1sm2iTWAcHXZwaoQiQ4PnXM6KtIZsbcKM
Gs20y4lQJTChlid4/BCdZmk1d3msDXBlb6Yq0WN6hDjxlC1MG9ay8tC1chdG
T44dJJVrhWK0dvvu606ZLMjb5ayf/P//q2ay5hIbaAV0SSS6pPfVmSVeHDCM
2szYg34iu1rZ1caBHi8p5Yv+7l7csNzHHqTs7hgCfTBLwQpvt4druZpcB/T7
RiMpJ8ABkk22pVuhC9IPh+mrHMD0eqRqLTqnWNAS7MMFTqfnO1N0xn1fY14n
FxS292uM0c0hR1rpAY7Q1aQvN0DrzbSFp711BL2hqR26YYo8PiHJjwrlQfj5
mvIfaFaciBvYx4PA0Bv9n9EzGvEjpZAPrUqDwXG09ltVnTPFB9PHzIphtE2w
B89+nxOwbZ719aNj61dW1o84wc87F/t60F8K/2Ryw5xhfzc98zU6Pc3Mh9A4
g+cYbbYD7fqgvuylyAU0VQKVEi3ICDq8d9IFWAPtti1oL9JhacJRAYyMpgqb
0VKJud3ZabTfEL0B/anbm7MpxRWs2fuL6tHHEkef+/9yBadxfkwtmiiVdCSk
ukHaYFBFFZrefkyxVo8A2snCpltoZmrMfNVpAlZXu3DL0H5mJ7R//xLwfYSn
LEb/A4f3qJo=
                    "]], 
                    
                    LineBox[{{0.9878245388868054, 0.48207342495443584`}, {
                    0.9940208726255887, 0.48296341557884603`}}]}, 
                    Annotation[#, "Charting`Private`Tag$14557#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0.48207342495443584`}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0.48207342495443584`}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {0.48207342495443584`, 
                   0.48296341557884603`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwVzH0w0wEcx/F56uHUVabnoqjJsI3ZMH79vuWZXCpFKRPqYshDpygXy1Gq
VRvXIkIiHKWWQ11oKdUuTOWxH4VxSg/qbnfW07c/Pve+1z+f9RFHdx7Sp9Fo
PNz/3jV3v3JetgDK3z2NGJ6kyJSJePsUv8UgL3xhyZygyHL5Tp2KMIHULXlz
tOMUabTKIsk91BTEZpdLfo1R5JEh9sWWoGUg6T9+xhudu8h41tdjBZxbWtfX
OEqRwyZq+s8Dq+C3tahOgOYH93bf3LUGTucJHfs/UmSbqMMtOdkMMnYz4jLQ
WSeUp257rAPZ2MsbfHT14Ba7AmI9VL3p9dJ9oMgpBl9R6G8B3BydhxJdI/Vd
WOJtCYwLA0n56GyN2k0RsgEau9RF0ejWma35nVEbYVYszXRHnzRXt0yHMUBY
eq/aEh3o2Nu6Ot4KrOd9lRuiK6J1sm2iTWAcHXZwaoQiQ4PnXM6KtIZsbcKM
Gs20y4lQJTChlid4/BCdZmk1d3msDXBlb6Yq0WN6hDjxlC1MG9ay8tC1chdG
T44dJJVrhWK0dvvu606ZLMjb5ayf/P//q2ay5hIbaAV0SSS6pPfVmSVeHDCM
2szYg34iu1rZ1caBHi8p5Yv+7l7csNzHHqTs7hgCfTBLwQpvt4druZpcB/T7
RiMpJ8ABkk22pVuhC9IPh+mrHMD0eqRqLTqnWNAS7MMFTqfnO1N0xn1fY14n
FxS292uM0c0hR1rpAY7Q1aQvN0DrzbSFp711BL2hqR26YYo8PiHJjwrlQfj5
mvIfaFaciBvYx4PA0Bv9n9EzGvEjpZAPrUqDwXG09ltVnTPFB9PHzIphtE2w
B89+nxOwbZ719aNj61dW1o84wc87F/t60F8K/2Ryw5xhfzc98zU6Pc3Mh9A4
g+cYbbYD7fqgvuylyAU0VQKVEi3ICDq8d9IFWAPtti1oL9JhacJRAYyMpgqb
0VKJud3ZabTfEL0B/anbm7MpxRWs2fuL6tHHEkef+/9yBadxfkwtmiiVdCSk
ukHaYFBFFZrefkyxVo8A2snCpltoZmrMfNVpAlZXu3DL0H5mJ7R//xLwfYSn
LEb/A4f3qJo=
                    "]], 
                    
                    LineBox[{{0.9878245388868054, 0.48207342495443584`}, {
                    0.9940208726255887, 0.48296341557884603`}}]}, 
                    Annotation[#, "Charting`Private`Tag$14557#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0.48207342495443584`}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0.48207342495443584`}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {0.48207342495443584`, 
                   0.48296341557884603`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 30.}}, {
       5, 7, 2, {271}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJwt1nk81HsXB/CxjzUZIUv2LfuSbM35tlK6PKnQTZE1S0KylspWbnLLdpMu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       "], {Developer`PackedArrayForm, CompressedData["
1:eJwl0wV3FgQYBeCPAaMmGykymYxuFKWku7tBQFpyiHSDdJfS3ak0SEsjrXSH
IClKKM2zw3vOc3/AveeNbBpVvUOMQCAQFh0uJsHEI4RQEpOMFIQTQSTpyEgW
svMpn5OH/BSkCMUpRVkqUJlq1KQO9WnI1zSjJa1pRxSd6EJ3etGXAQxiKCMY
zTgm8iNTmcFs5rGQJSxnFatZx0Z+YRs72c0+DnKYY5zkFGe5wGWucZPb3OUB
j3jMM57zircE6TY2cUlAQhKRlA9JSSpSk5YMZCYbOclFbvJRgMIUoyRlKE8l
qlKD2tTjKxrTlBZ8Q1uiB/+WznSjJ33oz/cMYTijGMsEfmAK05nFXBawmGWs
5GfWsoHNbGUHv7KXA/zGUU7wB2c4zyWucoNb3OE+f/MvT/mfl7whRlAgEIs4
xOcDwkhCcj7iYz4hDenJRFZy8BlfkJcvKURRSlCaclSkCtWpRV0a0IgmNKcV
bWhPR76jKz3oTT8GMphhjGQM45nEZKYxkznMZxFLWcFPrGE9m9jCdnaxh/0c
4gjH+Z3TnOMiV7jOn/zFPR7yD0/4jxe8Dnr//DEJJh4hhJKYZKQgnAgiSUdG
spCdd85xg9w=
        "], CompressedData["
1:eJxd13k0ld/XAHAzkQwhZAwhUyUZyt0qDSpSyHRJpquUUIaKZCiFBlMavpUy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        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}], ",", 
    RowBox[{"Q2", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{
          PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwBsQNO/CFib1JlAgAAADoAAAACAAAAFRXid9tC9T+PIeAqH9jyP7LxVOKO
Ovg/455Y0I5t8z+/aV05hv7/P1hrZJT6KvQ/S5EKIn41BECMaxeB3ar0P77v
4m/EIwhAsXXSUVD/9D+X7pIXSmYMQPZMPfRSRfU/duduMXZKEEAT1uoJM3z1
P6SYUvvMPRJApPp/J+Sm9T8FGiJyQ1sUQEpbuk1zzvU/aNwvjb9UFkDgSHwY
ku71P4oPC/pJRBhAsGciEIYK9j/fEtIT9F0aQBFb/cSqJfY/NlfX0aNTHEBJ
oe4Wijz2P8FryDxzcx5ALHOpWxxT9j+EeMN8qEQgQGSd2/FfZ/Y/qttBLZo9
IUBS/X5c1Hj2P+omNrSbSyJA/PvhwWaK9j+rkkkNoEcjQHaKL/OvmfY/hubS
PLRYJECvY7I1L6n2P8DyQpXPZCVA8mRvBHK39j97H9K/7V4mQFTqUKv9w/Y/
UDTXwBtuJ0A8/4gJ2tD2P6Zp+5NMayhAsLR1Mzvc9j9bVwaQhGMpQHbAX3ja
5vY/Ki2HYsxwKkB5rQUN1fH2P3ojJwcXbCtAC8gUJ5z79j/kAT2CcXwsQBPa
L4u9Bfc/rZg5JtOHLUBZqa92QA/3P/dPVZw3gS5A7GtBD8QX9z9b7+boq48v
QF7KTGOjIPc/oNfLgxFGMEBA2dsZmyj3P8KTl6fQwTBAp/QmWCQw9z/xQ562
F0gxQM3J4kAIOPc/YYS0LmDFMUB2p+1KJD/3P924BZIwTTJAjKnXbZdG9z+a
fWZeAswyQP6e+CdSTfc/h546v1dIM0Boc9jht1P3P4CzSQs1zzNAQMgRRHJa
9z+6WGjAE000QJAOAd+JYPc/AfLBYHrVNEDJataq8mb3P3fnjpVkWzVAGNsB
Zw5t9z8ubWszUNg1QDRb5ziZcvc/8uaCvMNfNkBh4y5lcnj3P/fwqa443jZA
hcvtUsN99z8rV0Q1MVo3QKJNgqXYgvc/bLEZp7HgN0DrV6V0OYj3P+6b/oEz
XjhAYcB6zB6N9z99eh5IPeY4QF7T5ahMkvc/O7WxosprOUA0oKPBQpf3PzqA
VGZZ6DlA22+DZcib9z9GPzIVcG86QHgeQNCToPc/ko4fLYjtOkATaj449KT3
P+vRRzAodjtAQitry5ep9z90cePHS/w7QNIoVSQMrvc/PaGOyHB5PEBqkYMO
HrL3PxPFdLQdAT1AweM4onC29z8qeWoJzH89QBYP3A1luvc/Sh549///PUA4
KFH1Ub73P/39u1w=
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$14609#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 1.1777640986275377`}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 1.1777640986275377`}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {1.1777640986275377`, 
                   1.4839648802467433`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwBsQNO/CFib1JlAgAAADoAAAACAAAAFRXid9tC9T+PIeAqH9jyP7LxVOKO
Ovg/455Y0I5t8z+/aV05hv7/P1hrZJT6KvQ/S5EKIn41BECMaxeB3ar0P77v
4m/EIwhAsXXSUVD/9D+X7pIXSmYMQPZMPfRSRfU/duduMXZKEEAT1uoJM3z1
P6SYUvvMPRJApPp/J+Sm9T8FGiJyQ1sUQEpbuk1zzvU/aNwvjb9UFkDgSHwY
ku71P4oPC/pJRBhAsGciEIYK9j/fEtIT9F0aQBFb/cSqJfY/NlfX0aNTHEBJ
oe4Wijz2P8FryDxzcx5ALHOpWxxT9j+EeMN8qEQgQGSd2/FfZ/Y/qttBLZo9
IUBS/X5c1Hj2P+omNrSbSyJA/PvhwWaK9j+rkkkNoEcjQHaKL/OvmfY/hubS
PLRYJECvY7I1L6n2P8DyQpXPZCVA8mRvBHK39j97H9K/7V4mQFTqUKv9w/Y/
UDTXwBtuJ0A8/4gJ2tD2P6Zp+5NMayhAsLR1Mzvc9j9bVwaQhGMpQHbAX3ja
5vY/Ki2HYsxwKkB5rQUN1fH2P3ojJwcXbCtAC8gUJ5z79j/kAT2CcXwsQBPa
L4u9Bfc/rZg5JtOHLUBZqa92QA/3P/dPVZw3gS5A7GtBD8QX9z9b7+boq48v
QF7KTGOjIPc/oNfLgxFGMEBA2dsZmyj3P8KTl6fQwTBAp/QmWCQw9z/xQ562
F0gxQM3J4kAIOPc/YYS0LmDFMUB2p+1KJD/3P924BZIwTTJAjKnXbZdG9z+a
fWZeAswyQP6e+CdSTfc/h546v1dIM0Boc9jht1P3P4CzSQs1zzNAQMgRRHJa
9z+6WGjAE000QJAOAd+JYPc/AfLBYHrVNEDJataq8mb3P3fnjpVkWzVAGNsB
Zw5t9z8ubWszUNg1QDRb5ziZcvc/8uaCvMNfNkBh4y5lcnj3P/fwqa443jZA
hcvtUsN99z8rV0Q1MVo3QKJNgqXYgvc/bLEZp7HgN0DrV6V0OYj3P+6b/oEz
XjhAYcB6zB6N9z99eh5IPeY4QF7T5ahMkvc/O7WxosprOUA0oKPBQpf3PzqA
VGZZ6DlA22+DZcib9z9GPzIVcG86QHgeQNCToPc/ko4fLYjtOkATaj449KT3
P+vRRzAodjtAQitry5ep9z90cePHS/w7QNIoVSQMrvc/PaGOyHB5PEBqkYMO
HrL3PxPFdLQdAT1AweM4onC29z8qeWoJzH89QBYP3A1luvc/Sh549///PUA4
KFH1Ub73P/39u1w=
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$14609#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 1.1777640986275377`}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 1.1777640986275377`}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {1.1777640986275377`, 
                   1.4839648802467433`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 30.}}, {
       5, 7, 2, {271}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJwt1nk81HsXB/CxjzUZIUv2LfuSbM35tlK6PKnQTZE1S0KylspWbnLLdpMu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       "], {Developer`PackedArrayForm, CompressedData["
1:eJwl0wV3FgQYBeCPAaMmGykymYxuFKWku7tBQFpyiHSDdJfS3ak0SEsjrXSH
IClKKM2zw3vOc3/AveeNbBpVvUOMQCAQFh0uJsHEI4RQEpOMFIQTQSTpyEgW
svMpn5OH/BSkCMUpRVkqUJlq1KQO9WnI1zSjJa1pRxSd6EJ3etGXAQxiKCMY
zTgm8iNTmcFs5rGQJSxnFatZx0Z+YRs72c0+DnKYY5zkFGe5wGWucZPb3OUB
j3jMM57zircE6TY2cUlAQhKRlA9JSSpSk5YMZCYbOclFbvJRgMIUoyRlKE8l
qlKD2tTjKxrTlBZ8Q1uiB/+WznSjJ33oz/cMYTijGMsEfmAK05nFXBawmGWs
5GfWsoHNbGUHv7KXA/zGUU7wB2c4zyWucoNb3OE+f/MvT/mfl7whRlAgEIs4
xOcDwkhCcj7iYz4hDenJRFZy8BlfkJcvKURRSlCaclSkCtWpRV0a0IgmNKcV
bWhPR76jKz3oTT8GMphhjGQM45nEZKYxkznMZxFLWcFPrGE9m9jCdnaxh/0c
4gjH+Z3TnOMiV7jOn/zFPR7yD0/4jxe8Dnr//DEJJh4hhJKYZKQgnAgiSUdG
spCdd85xg9w=
        "], CompressedData["
1:eJxd1nc8Fd7/B3ApoyKaZBRSSEYfs6Q3qYzIqIyGleyRWVRGZlERkqwQhWR3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        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8394090229212017`*^9, 3.8394093979479957`*^9, 
  3.839409475913479*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"2e903bb3-5ab7-455d-bf05-8a4c49ffb66f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SS2", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"DDFF1", "[", 
        RowBox[{
        "0.1", ",", " ", "1", ",", " ", "4.0001", ",", " ", "2.0001", ",", 
         " ", "1.0001", ",", " ", "0.5001", ",", " ", "0.5001", ",", " ", 
         "0.9001", ",", " ", "0.9001", ",", " ", "t"}], "]"}], " ", "==", " ",
        "0"}], ",", " ", 
      RowBox[{
       RowBox[{"DDFF2", "[", 
        RowBox[{
        "0.1", ",", " ", "1", ",", "4.0001", ",", " ", "2.0001", ",", 
         "1.0001", ",", " ", "0.5001", ",", " ", "0.5001", ",", " ", "0.9001",
          ",", " ", "0.9001", ",", " ", "t"}], "]"}], " ", "==", " ", "0"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"Q1", "[", "0", "]"}], " ", "==", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"Q2", "[", "0", "]"}], " ", "==", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Q1", "'"}], "[", "0", "]"}], " ", "==", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Q2", "'"}], "[", "0", "]"}], " ", "==", " ", "2"}]}], "}"}], 
    ",", " ", 
    RowBox[{"{", 
     RowBox[{"Q1", ",", " ", "Q2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"t", ",", " ", "0", ",", " ", "30"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.839408869896366*^9, 3.8394088881011877`*^9}, {
  3.8394089383538218`*^9, 3.839408947015276*^9}, {3.839409013746239*^9, 
  3.839409013933592*^9}, {3.839409467288262*^9, 3.839409472914412*^9}, {
  3.839409510908911*^9, 3.8394095234250164`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"270d3dc3-9771-44f2-af29-831f98ac9f69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Q1", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{
          PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA9xwHa8MPoT5ABwZrww+hPlIuok6l
TN8/axlNIih61z+dPILS0E7wP9atSKJSTd0/svFU4o46+D+fWBYSRLncP79p
XTmG/v8/boZWo2tU1D9LkQoifjUEQC4AhjqM5sC/vu/ib8QjCEBIitBqPjna
v5fukhdKZgxAlScqlO6F3b92524xdkoQQOyQ8mERR9u/pJhS+8w9EkCx8ze3
TxXKvwUaInJDWxRApdZmXvFz0T9o3C+Nv1QWQOrnUt/8Rdw/ig8L+klEGEBq
jpVJfXjdP98S0hP0XRpAjQ1aOZdN2T82V9fRo1McQAYo+wDRlLQ/wWvIPHNz
HkBRSgstMyrWv4R4w3yoRCBAbiATZfUl3b+q20Etmj0hQNJX9tcwAt2/6iY2
tJtLIkB3Fa46HBLVv6uSSQ2gRyNACEBmc6UXtT+G5tI8tFgkQAoFeLMEHdo/
wPJClc9kJUA4PCwKyYLdP3sf0r/tXiZAdeU0xwne2z9QNNfAG24nQGveNfjl
58o/pmn7k0xrKED1eE58JeLOv1tXBpCEYylASXxhx8bA278qLYdizHAqQMrd
Hctse92/eiMnBxdsK0Cfl0iFGBXav+QBPYJxfCxAF2jqofwit7+tmDkm04ct
QC27nEcB1dU/909VnDeBLkDVrAjzhvfcP1vv5uirjy9AxjEICpIN3T+g18uD
EUYwQDnfRoJ6StY/wpOXp9DBMEAnblRNOE+jv/FDnrYXSDFAqvLXUe4G2b9h
hLQuYMUxQGigGJ+4YN2/3bgFkjBNMkBoVc8nYETcv5p9Zl4CzDJA6qQ94lRk
0b+Hnjq/V0gzQD6lioWny8Q/gLNJCzXPM0DT6INrQjvbP7pYaMATTTRAWbpJ
3rKH3T8B8sFgetU0QHCYiz/3z9o/d+eOlWRbNUB+bXKe43zBPy5tazNQ2DVA
A/cM5Brx0r/y5oK8w182QN98zatUtty/9/CprjjeNkC1PlZcgE/dvytXRDUx
WjdA6iKdP8By2L9ssRmnseA3QEIS54I1uIS/7pv+gTNeOECl9jklaCbXP316
Hkg95jhAxEuseEZL3T87tbGiyms5QDkkqxaimNw/OoBUZlnoOUAaLv6jtb3T
P0Y/MhVwbzpAnwMIQi2pw7+Sjh8tiO06QIa77s1Sotq/69FHMCh2O0Cmek5W
eIfdv3Rx48dL/DtAkrw0Jrb22r89oY7IcHk8QEnndaM+rsa/E8V0tB0BPUBA
w0MdnXXSPyp5agnMfz1Aea06pWB33D9KHnj3//89QIALHL0jYt0/t4nDww==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$15826#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {-0.4613934367024889, 
                   0.46140739162266226`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA9xwHa8MPoT5ABwZrww+hPlIuok6l
TN8/axlNIih61z+dPILS0E7wP9atSKJSTd0/svFU4o46+D+fWBYSRLncP79p
XTmG/v8/boZWo2tU1D9LkQoifjUEQC4AhjqM5sC/vu/ib8QjCEBIitBqPjna
v5fukhdKZgxAlScqlO6F3b92524xdkoQQOyQ8mERR9u/pJhS+8w9EkCx8ze3
TxXKvwUaInJDWxRApdZmXvFz0T9o3C+Nv1QWQOrnUt/8Rdw/ig8L+klEGEBq
jpVJfXjdP98S0hP0XRpAjQ1aOZdN2T82V9fRo1McQAYo+wDRlLQ/wWvIPHNz
HkBRSgstMyrWv4R4w3yoRCBAbiATZfUl3b+q20Etmj0hQNJX9tcwAt2/6iY2
tJtLIkB3Fa46HBLVv6uSSQ2gRyNACEBmc6UXtT+G5tI8tFgkQAoFeLMEHdo/
wPJClc9kJUA4PCwKyYLdP3sf0r/tXiZAdeU0xwne2z9QNNfAG24nQGveNfjl
58o/pmn7k0xrKED1eE58JeLOv1tXBpCEYylASXxhx8bA278qLYdizHAqQMrd
Hctse92/eiMnBxdsK0Cfl0iFGBXav+QBPYJxfCxAF2jqofwit7+tmDkm04ct
QC27nEcB1dU/909VnDeBLkDVrAjzhvfcP1vv5uirjy9AxjEICpIN3T+g18uD
EUYwQDnfRoJ6StY/wpOXp9DBMEAnblRNOE+jv/FDnrYXSDFAqvLXUe4G2b9h
hLQuYMUxQGigGJ+4YN2/3bgFkjBNMkBoVc8nYETcv5p9Zl4CzDJA6qQ94lRk
0b+Hnjq/V0gzQD6lioWny8Q/gLNJCzXPM0DT6INrQjvbP7pYaMATTTRAWbpJ
3rKH3T8B8sFgetU0QHCYiz/3z9o/d+eOlWRbNUB+bXKe43zBPy5tazNQ2DVA
A/cM5Brx0r/y5oK8w182QN98zatUtty/9/CprjjeNkC1PlZcgE/dvytXRDUx
WjdA6iKdP8By2L9ssRmnseA3QEIS54I1uIS/7pv+gTNeOECl9jklaCbXP316
Hkg95jhAxEuseEZL3T87tbGiyms5QDkkqxaimNw/OoBUZlnoOUAaLv6jtb3T
P0Y/MhVwbzpAnwMIQi2pw7+Sjh8tiO06QIa77s1Sotq/69FHMCh2O0Cmek5W
eIfdv3Rx48dL/DtAkrw0Jrb22r89oY7IcHk8QEnndaM+rsa/E8V0tB0BPUBA
w0MdnXXSPyp5agnMfz1Aea06pWB33D9KHnj3//89QIALHL0jYt0/t4nDww==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$15826#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {-0.4613934367024889, 
                   0.46140739162266226`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 30.}}, {
       5, 7, 2, {1537}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJw92glUjO8fN/4W7fu+7/veTDPTrO43ESFSqCgtKCpLiDbtlLXE1xIVIkuy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       "], {Developer`PackedArrayForm, CompressedData["
1:eJwl2FMMIDijgNHBvzu2bdu2bdu2bdu2bdu2bdueuWfvNDlJn9t8KeLVb1O+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        "], CompressedData["
1:eJxcmXc81v/3/5MiFbKiaGlJJDOhjrRokRGVzDcyKskopGySZGRECaWM7JV1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        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}], ",", 
    RowBox[{"Q2", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{
          PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA9xwHa8MPoT5AwAVrww+xPlIuok6l
TN8/thel2/nv5T+dPILS0E7wP/sfWGTlyec/svFU4o46+D/FeH8RTg/QP79p
XTmG/v8/k4/MeJyE4r9LkQoifjUEQFGJLdUSjOi/vu/ib8QjCEAJklBnH2ve
v5fukhdKZgxAtv1TRnvi3T92524xdkoQQGD22AbOmOg/pJhS+8w9EkDOYKWy
5/fiPwUaInJDWxRArt6PshNr079o3C+Nv1QWQD51OAw5Bei/ig8L+klEGEDs
K0aAIEXmv98S0hP0XRpAm7gGYAEloj82V9fRo1McQJYQc5SSRuY/wWvIPHNz
HkCGlIsmX5jnP4R4w3yoRCBAZ6iNwnf/xD+q20Etmj0hQEAbC3Qm8uO/6iY2
tJtLIkDXLJkjpGHov6uSSQ2gRyNA/Az0s4Hr2b+G5tI8tFgkQKis2MtK+uA/
wPJClc9kJUDs4rrZXZ7oP3sf0r/tXiZA1cuQC5g24T9QNNfAG24nQFUFbTZt
7ti/pmn7k0xrKEABg+UmaVjov1tXBpCEYylAs03UHiUy5b8qLYdizHAqQGT8
F0XDb8I/eiMnBxdsK0AFWbe62B7nP+QBPYJxfCxA6j9Jrjfo5j+tmDkm04ct
QFFvs0WMJKo/909VnDeBLkD3n/unEmHlv1vv5uirjy9ALMxL+w8I6L+g18uD
EUYwQNWz6WwMpdO/wpOXp9DBMED2MnrrZlnhP/FDnrYXSDFAuGSZCfqb6D9h
hLQuYMUxQNYPmAVhwuA/3bgFkjBNMkAEq8d4hDLav5p9Zl4CzDJA8yd3DlFo
6L+Hnjq/V0gzQK0SDGha2+S/gLNJCzXPM0B9XAfLdEbGP7pYaMATTTRA5M0G
sS5T5z8B8sFgetU0QG6bQelVqOY/d+eOlWRbNUDfseSX6wSQPy5tazNQ2DVA
qvP9KLXD5b/y5oK8w182QLQKj3Yf4Oe/9/CprjjeNkCSgksL11TRvytXRDUx
WjdAm3nxJnoc4j9ssRmnseA3QK7CsoJzk+g/7pv+gTNeOEAiPQklI6HfP316
Hkg95jhAxow/70mB3L87tbGiyms5QCGK3SN1kei/OoBUZlnoOUB0ClGib4Dj
v0Y/MhVwbzpA0VvYnNtO0T+Sjh8tiO06QHsyUa+h3Oc/69FHMCh2O0A88xLd
A7XlP3Rx48dL/DtA7hkuQQjRt789oY7IcHk8QMWxGJ9nuua/E8V0tB0BPUDN
oeG2zUvnvyp5agnMfz1AbhsTIyDoxL9KHnj3//89QOW+vazCWOQ/43vQxg==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$15878#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {-0.7677560520645025, 
                   0.7693318607844879}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA9xwHa8MPoT5AwAVrww+xPlIuok6l
TN8/thel2/nv5T+dPILS0E7wP/sfWGTlyec/svFU4o46+D/FeH8RTg/QP79p
XTmG/v8/k4/MeJyE4r9LkQoifjUEQFGJLdUSjOi/vu/ib8QjCEAJklBnH2ve
v5fukhdKZgxAtv1TRnvi3T92524xdkoQQGD22AbOmOg/pJhS+8w9EkDOYKWy
5/fiPwUaInJDWxRArt6PshNr079o3C+Nv1QWQD51OAw5Bei/ig8L+klEGEDs
K0aAIEXmv98S0hP0XRpAm7gGYAEloj82V9fRo1McQJYQc5SSRuY/wWvIPHNz
HkCGlIsmX5jnP4R4w3yoRCBAZ6iNwnf/xD+q20Etmj0hQEAbC3Qm8uO/6iY2
tJtLIkDXLJkjpGHov6uSSQ2gRyNA/Az0s4Hr2b+G5tI8tFgkQKis2MtK+uA/
wPJClc9kJUDs4rrZXZ7oP3sf0r/tXiZA1cuQC5g24T9QNNfAG24nQFUFbTZt
7ti/pmn7k0xrKEABg+UmaVjov1tXBpCEYylAs03UHiUy5b8qLYdizHAqQGT8
F0XDb8I/eiMnBxdsK0AFWbe62B7nP+QBPYJxfCxA6j9Jrjfo5j+tmDkm04ct
QFFvs0WMJKo/909VnDeBLkD3n/unEmHlv1vv5uirjy9ALMxL+w8I6L+g18uD
EUYwQNWz6WwMpdO/wpOXp9DBMED2MnrrZlnhP/FDnrYXSDFAuGSZCfqb6D9h
hLQuYMUxQNYPmAVhwuA/3bgFkjBNMkAEq8d4hDLav5p9Zl4CzDJA8yd3DlFo
6L+Hnjq/V0gzQK0SDGha2+S/gLNJCzXPM0B9XAfLdEbGP7pYaMATTTRA5M0G
sS5T5z8B8sFgetU0QG6bQelVqOY/d+eOlWRbNUDfseSX6wSQPy5tazNQ2DVA
qvP9KLXD5b/y5oK8w182QLQKj3Yf4Oe/9/CprjjeNkCSgksL11TRvytXRDUx
WjdAm3nxJnoc4j9ssRmnseA3QK7CsoJzk+g/7pv+gTNeOEAiPQklI6HfP316
Hkg95jhAxow/70mB3L87tbGiyms5QCGK3SN1kei/OoBUZlnoOUB0ClGib4Dj
v0Y/MhVwbzpA0VvYnNtO0T+Sjh8tiO06QHsyUa+h3Oc/69FHMCh2O0A88xLd
A7XlP3Rx48dL/DtA7hkuQQjRt789oY7IcHk8QMWxGJ9nuua/E8V0tB0BPUDN
oeG2zUvnvyp5agnMfz1AbhsTIyDoxL9KHnj3//89QOW+vazCWOQ/43vQxg==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$15878#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {-0.7677560520645025, 
                   0.7693318607844879}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 30.}}, {
       5, 7, 2, {1537}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJw92glUjO8fN/4W7fu+7/veTDPTrO43ESFSqCgtKCpLiDbtlLXE1xIVIkuy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       "], {Developer`PackedArrayForm, CompressedData["
1:eJwl2FMMIDijgNHBvzu2bdu2bdu2bdu2bdu2bdueuWfvNDlJn9t8KeLVb1O+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        "], CompressedData["
1:eJxc13c8lf/7wHF7H/SRJA1RlNFAUcl1l1HKSmhQRiUZhSIzEmmhJbJCyygN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        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.83940888007882*^9, 3.8394088889204025`*^9}, 
   3.839408948849413*^9, 3.8394090238152514`*^9, 3.8394093991170597`*^9, 
   3.8394094738513703`*^9, {3.839409514069513*^9, 3.839409523929153*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"efe6e4b3-f4c0-496a-8c47-7aa23db911b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SS3", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DDFF1", "[", 
        RowBox[{
        "0.1", ",", " ", "1", ",", " ", "5.0001", ",", " ", "2.0001", ",", 
         "1.0001", ",", " ", "0.5001", ",", " ", "0.5001", ",", " ", "0.9001",
          ",", " ", "0.9001", ",", " ", "t"}], "]"}], " ", "==", " ", "0"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"DDFF2", "[", 
        RowBox[{
        "0.1", ",", " ", "1", ",", " ", "5.0001", ",", " ", "2.0001", ",", 
         " ", "1.0001", ",", " ", "0.5001", ",", " ", "0.5001", ",", " ", 
         "0.9001", ",", " ", "0.9001", ",", " ", "t"}], "]"}], " ", "==", " ",
        "0"}], ",", " ", 
      RowBox[{
       RowBox[{"Q1", "[", "0", "]"}], " ", "==", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"Q2", "[", "0", "]"}], " ", "==", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Q1", "'"}], "[", "0", "]"}], " ", "==", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Q2", "'"}], "[", "0", "]"}], " ", "==", " ", "2"}]}], "}"}], 
    ",", " ", 
    RowBox[{"{", 
     RowBox[{"Q1", ",", " ", "Q2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"t", ",", " ", "0", ",", " ", "30"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.839408313411642*^9, 3.8394083193944902`*^9}, {
  3.8394085889723516`*^9, 3.8394085922260685`*^9}, {3.8394086533155212`*^9, 
  3.839408656113016*^9}, {3.8394089850143375`*^9, 3.8394090155081735`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"b0826c4c-c501-42a6-a96d-21ff184d3b7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Q1", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{
          PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA9xwHa8MPoT6AzAVrww+hPlIuok6l
TN8/wmEdjXg71j+dPILS0E7wP3IAGd56Ftc/svFU4o46+D97bFRxEeikP79p
XTmG/v8/WOTx22k51b9LkQoifjUEQAHWb+8tx9e/vu/ib8QjCEBlFpClQoC3
v5fukhdKZgxAQ/EW1+kZ1T92524xdkoQQAMeXpsD4tc/pJhS+8w9EkAwl6Um
KI+6PwUaInJDWxRA7hCLWG+v1L9o3C+Nv1QWQMgedaVqWNi/ig8L+klEGEDw
W/isaP7Cv98S0hP0XRpAASQLczEh0z82V9fRo1McQDnUZ9egudg/wWvIPHNz
HkC6I8mHzgXEP4R4w3yoRCBAzUgoO/qw0r+q20Etmj0hQOZYLNZ9zNi/6iY2
tJtLIkALpbJYmUXGv6uSSQ2gRyNAMLYN8Bzg0D+G5tI8tFgkQDQStnDSztg/
wPJClc9kJUBNSNL75OzGP3sf0r/tXiZAITH6Zv570L9QNNfAG24nQFt0oym6
2ti/pmn7k0xrKEDDipIQNzvLv1tXBpCEYylA3j65m2fuzD8qLYdizHAqQCr5
vS1g7dg/eiMnBxdsK0DOSCzNFgrQP+QBPYJxfCxABjHZRJVLzL+tmDkm04ct
QEzylkmD7Ni/909VnDeBLkBC3GqaS6HQv1vv5uirjy9Ae3Qb9BiZyj+g18uD
EUYwQO0BHNUv1Ng/wpOXp9DBMECT/xsLQoXSP/FDnrYXSDFAg1o1gjv4xL9h
hLQuYMUxQDVM6NIthti/3bgFkjBNMkBOyUck9OLSv5p9Zl4CzDJADxwG1rps
wD+Hnjq/V0gzQBV4wAEAJ9g/gLNJCzXPM0C3ryLkFFbUP7pYaMATTTRAbsGv
Dp+DtL8B8sFgetU0QLZKFw7FHNi/d+eOlWRbNUCCzq/U7o7Uvy5tazNQ2DVA
7rSy2oGxsT/y5oK8w182QL9LMGum8tc/9/CprjjeNkB8UB+5V6nVPytXRDUx
WjdA9SEWZ2FPlr9ssRmnseA3QPVSsnfmQde/7pv+gTNeOECyIB+vX8fWv316
Hkg95jhA/O1ZN7U7iz87tbGiyms5QMN6Ufi+Edc/OoBUZlnoOUAvMz18tQvX
P0Y/MhVwbzpA+PH7dD4jeT+Sjh8tiO06QGv7P8H7Lda/69FHMCh2O0A74c0S
2BLXv3Rx48dL/DtATWReJ07bhr89oY7IcHk8QOl9OlAO/tU/E8V0tB0BPUDi
//woE0XXPyp5agnMfz1AZMQuvr7fqj9KHnj3//89QD1DXMY2UNW/4EzKHg==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$14880#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {-0.3894355982445503, 
                   0.38948826281547844`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA9xwHa8MPoT6AzAVrww+hPlIuok6l
TN8/wmEdjXg71j+dPILS0E7wP3IAGd56Ftc/svFU4o46+D97bFRxEeikP79p
XTmG/v8/WOTx22k51b9LkQoifjUEQAHWb+8tx9e/vu/ib8QjCEBlFpClQoC3
v5fukhdKZgxAQ/EW1+kZ1T92524xdkoQQAMeXpsD4tc/pJhS+8w9EkAwl6Um
KI+6PwUaInJDWxRA7hCLWG+v1L9o3C+Nv1QWQMgedaVqWNi/ig8L+klEGEDw
W/isaP7Cv98S0hP0XRpAASQLczEh0z82V9fRo1McQDnUZ9egudg/wWvIPHNz
HkC6I8mHzgXEP4R4w3yoRCBAzUgoO/qw0r+q20Etmj0hQOZYLNZ9zNi/6iY2
tJtLIkALpbJYmUXGv6uSSQ2gRyNAMLYN8Bzg0D+G5tI8tFgkQDQStnDSztg/
wPJClc9kJUBNSNL75OzGP3sf0r/tXiZAITH6Zv570L9QNNfAG24nQFt0oym6
2ti/pmn7k0xrKEDDipIQNzvLv1tXBpCEYylA3j65m2fuzD8qLYdizHAqQCr5
vS1g7dg/eiMnBxdsK0DOSCzNFgrQP+QBPYJxfCxABjHZRJVLzL+tmDkm04ct
QEzylkmD7Ni/909VnDeBLkBC3GqaS6HQv1vv5uirjy9Ae3Qb9BiZyj+g18uD
EUYwQO0BHNUv1Ng/wpOXp9DBMECT/xsLQoXSP/FDnrYXSDFAg1o1gjv4xL9h
hLQuYMUxQDVM6NIthti/3bgFkjBNMkBOyUck9OLSv5p9Zl4CzDJADxwG1rps
wD+Hnjq/V0gzQBV4wAEAJ9g/gLNJCzXPM0C3ryLkFFbUP7pYaMATTTRAbsGv
Dp+DtL8B8sFgetU0QLZKFw7FHNi/d+eOlWRbNUCCzq/U7o7Uvy5tazNQ2DVA
7rSy2oGxsT/y5oK8w182QL9LMGum8tc/9/CprjjeNkB8UB+5V6nVPytXRDUx
WjdA9SEWZ2FPlr9ssRmnseA3QPVSsnfmQde/7pv+gTNeOECyIB+vX8fWv316
Hkg95jhA/O1ZN7U7iz87tbGiyms5QMN6Ufi+Edc/OoBUZlnoOUAvMz18tQvX
P0Y/MhVwbzpA+PH7dD4jeT+Sjh8tiO06QGv7P8H7Lda/69FHMCh2O0A74c0S
2BLXv3Rx48dL/DtATWReJ07bhr89oY7IcHk8QOl9OlAO/tU/E8V0tB0BPUDi
//woE0XXPyp5agnMfz1AZMQuvr7fqj9KHnj3//89QD1DXMY2UNW/4EzKHg==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$14880#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {-0.3894355982445503, 
                   0.38948826281547844`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 30.}}, {
       5, 7, 2, {1475}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJw92gk0VG/8P3D7vu9Zsu/b7Ktx36WNiiQtKJUs0aKUdqlokXYptKFFtopQ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       "], {Developer`PackedArrayForm, CompressedData["
1:eJwl2AMTGDi7gNFit7Zt27Zt27Zt27Zt27Zt2972O/c2M+cPJPPMmyR+g7YV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        "], CompressedData["
1:eJxc2Hc81e//+HGitFPaiDIykoxkxLNJy15JSUkyCsmsrBLeMpIiouwU2TN5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        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}], ",", 
    RowBox[{"Q2", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{
          PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA9xwHa8MPoT4AgwVrww+xPlIuok6l
TN8/UDoddjiL5D+dPILS0E7wPw4d1lNjydY/svFU4o46+D8lqA+0VCbgv79p
XTmG/v8/yH/adwB/479LkQoifjUEQIfGmKDWt8k/vu/ib8QjCEDys06gRD7l
P5fukhdKZgxAYv0sys9uxT92524xdkoQQOgNHdJkw+O/pJhS+8w9EkAA42H+
BBnfvwUaInJDWxRADqSLlT2C2z9o3C+Nv1QWQHeHFEU1XuQ/ig8L+klEGEA0
RUKoeB6Rv98S0hP0XRpAE6PhuzL75L82V9fRo1McQGLidEvaXta/wWvIPHNz
HkArtAJS/njhP4R4w3yoRCBAOLmhwt+d4T+q20Etmj0hQLf+dYr/B9G/6iY2
tJtLIkC4pA1ZlRDlv6uSSQ2gRyNAsns8J78vu7+G5tI8tFgkQKIm/61UbeQ/
wPJClc9kJUBchgRmv1XYP3sf0r/tXiZALTctdVul3r9QNNfAG24nQPzEYTjR
BuO/pmn7k0xrKECAnmK++FfHP1tXBpCEYylA629hQLo15T8qLYdizHAqQEiW
Q5o49so/eiMnBxdsK0AyCAxeJJTiv+QBPYJxfCxAUMSE/mTj37+tmDkm04ct
QOWo3VNY9tk/909VnDeBLkCYK9iD4ankP1vv5uirjy9AXJK1KKKYrb+g18uD
EUYwQKUTI32u4+S/wpOXp9DBMEAhEx0lZifYv/FDnrYXSDFAd1qs4TCx4D9h
hLQuYMUxQP7HNe+JFOM/3bgFkjBNMkAyUH4JxEvPv5p9Zl4CzDJA8jfYc6w8
5b+Hnjq/V0gzQBIKpVSbBcq/gLNJCzXPM0DEMuTMNXrjP7pYaMATTTRADxlG
kvno3z8B8sFgetU0QPTk3ukC5tq/d+eOlWRbNUDWHmmG8gbkvy5tazNQ2DVA
UQa6g0TesT/y5oK8w182QGPtaSJHKeU/9/CprjjeNkCLWOCi6LHSPytXRDUx
WjdAB6pvwtoY4b9ssRmnseA3QOYfE8DB2eG/7pv+gTNeOEDOd8xGCJTQP316
Hkg95jhAYSbn/4EQ5T87tbGiyms5QH4Y2SXBdag/OoBUZlnoOUCvUL3lGS7k
v0Y/MhVwbzpAKO7reEKY2b+Sjh8tiO06QEocmxPj690/69FHMCh2O0CCcjX0
QiTjP3Rx48dL/DtAWi7eXrshzb89oY7IcHk8QBITw+kNQOW/E8V0tB0BPUDg
6CHGJR7Dvyp5agnMfz1A1VamEftn4z9KHnj3//89QMwqWe6Mf98/zhDLjQ==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$14932#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {-0.6640691342987302, 
                   0.6638510828976207}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA9xwHa8MPoT4AgwVrww+xPlIuok6l
TN8/UDoddjiL5D+dPILS0E7wPw4d1lNjydY/svFU4o46+D8lqA+0VCbgv79p
XTmG/v8/yH/adwB/479LkQoifjUEQIfGmKDWt8k/vu/ib8QjCEDys06gRD7l
P5fukhdKZgxAYv0sys9uxT92524xdkoQQOgNHdJkw+O/pJhS+8w9EkAA42H+
BBnfvwUaInJDWxRADqSLlT2C2z9o3C+Nv1QWQHeHFEU1XuQ/ig8L+klEGEA0
RUKoeB6Rv98S0hP0XRpAE6PhuzL75L82V9fRo1McQGLidEvaXta/wWvIPHNz
HkArtAJS/njhP4R4w3yoRCBAOLmhwt+d4T+q20Etmj0hQLf+dYr/B9G/6iY2
tJtLIkC4pA1ZlRDlv6uSSQ2gRyNAsns8J78vu7+G5tI8tFgkQKIm/61UbeQ/
wPJClc9kJUBchgRmv1XYP3sf0r/tXiZALTctdVul3r9QNNfAG24nQPzEYTjR
BuO/pmn7k0xrKECAnmK++FfHP1tXBpCEYylA629hQLo15T8qLYdizHAqQEiW
Q5o49so/eiMnBxdsK0AyCAxeJJTiv+QBPYJxfCxAUMSE/mTj37+tmDkm04ct
QOWo3VNY9tk/909VnDeBLkCYK9iD4ankP1vv5uirjy9AXJK1KKKYrb+g18uD
EUYwQKUTI32u4+S/wpOXp9DBMEAhEx0lZifYv/FDnrYXSDFAd1qs4TCx4D9h
hLQuYMUxQP7HNe+JFOM/3bgFkjBNMkAyUH4JxEvPv5p9Zl4CzDJA8jfYc6w8
5b+Hnjq/V0gzQBIKpVSbBcq/gLNJCzXPM0DEMuTMNXrjP7pYaMATTTRADxlG
kvno3z8B8sFgetU0QPTk3ukC5tq/d+eOlWRbNUDWHmmG8gbkvy5tazNQ2DVA
UQa6g0TesT/y5oK8w182QGPtaSJHKeU/9/CprjjeNkCLWOCi6LHSPytXRDUx
WjdAB6pvwtoY4b9ssRmnseA3QOYfE8DB2eG/7pv+gTNeOEDOd8xGCJTQP316
Hkg95jhAYSbn/4EQ5T87tbGiyms5QH4Y2SXBdag/OoBUZlnoOUCvUL3lGS7k
v0Y/MhVwbzpAKO7reEKY2b+Sjh8tiO06QEocmxPj690/69FHMCh2O0CCcjX0
QiTjP3Rx48dL/DtAWi7eXrshzb89oY7IcHk8QBITw+kNQOW/E8V0tB0BPUDg
6CHGJR7Dvyp5agnMfz1A1VamEftn4z9KHnj3//89QMwqWe6Mf98/zhDLjQ==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$14932#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 30.}, {-0.6640691342987302, 
                   0.6638510828976207}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 30.}}, {
       5, 7, 2, {1475}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJw92gk0VG/8P3D7vu9Zsu/b7Ktx36WNiiQtKJUs0aKUdqlokXYptKFFtopQ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       "], {Developer`PackedArrayForm, CompressedData["
1:eJwl2AMTGDi7gNFit7Zt27Zt27Zt27Zt27Zt2972O/c2M+cPJPPMmyR+g7YV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        "], CompressedData["
1:eJxc23k8VN//B3BbGNsMicqSVllKKEvofZE2UkglUSlb4SNlSaWsSZSIylaW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        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.839408319801766*^9, 3.839408599667697*^9, 
  3.8394086574076242`*^9, 3.8394089932386646`*^9, 3.839409024689048*^9, 
  3.839409401884261*^9, 3.839409478286998*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"bcee159b-a51a-43b3-ae9d-b2e9982eb61c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"{", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ParametricPlot", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Q1", "[", "t", "]"}], ",", 
             RowBox[{"Q2", "[", "t", "]"}]}], "}"}], "/.", "SS1"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "30"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"GridLines", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "0.5"}], ",", "0", ",", "0.5", ",", "1"}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "0.5"}], ",", "0", ",", "0.5", ",", "1"}], "}"}]}],
            "}"}]}], ",", 
         RowBox[{"GridLinesStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"Opacity", "[", "0.8", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "]"}]}], ",", 
         RowBox[{"FrameTicks", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                   "\"\<\!\(\*SubscriptBox[\(q\), \(2\)]\) \>\"", ",", "30"}],
                    "]"}]}], "}"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                   "\"\<\\n\!\(\*SubscriptBox[\(q\), \(1\)]\)\>\"", ",", "30",
                     ",", 
                    RowBox[{"LineSpacing", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "10"}], "}"}]}]}], "]"}]}], "}"}], ",", 
                "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"FrameTicksStyle", "\[Rule]", 
          RowBox[{"FontSize", "\[Rule]", "30"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"Opacity", "[", "0.8", "]"}], "]"}]}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<\[Times]\>\"", ",", "25", ",", "Bold", ",", "Red"}],
              "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<\[Times]\>\"", ",", "25", ",", "Bold", ",", "Blue"}], "]"}],
             ",", 
            RowBox[{"Evaluate", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Q1", "[", "25", "]"}], ",", 
                RowBox[{"Q2", "[", "25", "]"}]}], "}"}], "/.", 
              RowBox[{"SS1", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{"1", "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"1", "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "1"}]}], "}"}]}], "}"}], "]"}]}], 
           "}"}]}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ParametricPlot", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Q1", "[", "t", "]"}], ",", 
             RowBox[{"Q2", "[", "t", "]"}]}], "}"}], "/.", "SS2"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "30"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"GridLines", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "0.5"}], ",", "0", ",", "0.5", ",", "1"}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "0.5"}], ",", "0", ",", "0.5", ",", "1"}], "}"}]}],
            "}"}]}], ",", 
         RowBox[{"GridLinesStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"Opacity", "[", "0.8", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "]"}]}], ",", 
         RowBox[{"FrameTicks", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                   "\"\<\!\(\*SubscriptBox[\(q\), \(2\)]\) \>\"", ",", "30"}],
                    "]"}]}], "}"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                   "\"\<\\n\!\(\*SubscriptBox[\(q\), \(1\)]\)\>\"", ",", "30",
                     ",", 
                    RowBox[{"LineSpacing", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "10"}], "}"}]}]}], "]"}]}], "}"}], ",", 
                "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"FrameTicksStyle", "\[Rule]", 
          RowBox[{"FontSize", "\[Rule]", "30"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"Opacity", "[", "0.8", "]"}], "]"}]}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<\[Times]\>\"", ",", "25", ",", "Bold", ",", "Red"}],
              "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<\[Times]\>\"", ",", "25", ",", "Bold", ",", "Blue"}], "]"}],
             ",", 
            RowBox[{"Evaluate", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Q1", "[", "25", "]"}], ",", 
                RowBox[{"Q2", "[", "25", "]"}]}], "}"}], "/.", 
              RowBox[{"SS2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{"1", "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"1", "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "1"}]}], "}"}]}], "}"}], "]"}]}], 
           "}"}]}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ParametricPlot", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Q1", "[", "t", "]"}], ",", 
             RowBox[{"Q2", "[", "t", "]"}]}], "}"}], "/.", "SS3"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "30"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"GridLines", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "0.5"}], ",", "0", ",", "0.5", ",", "1"}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "0.5"}], ",", "0", ",", "0.5", ",", "1"}], "}"}]}],
            "}"}]}], ",", 
         RowBox[{"GridLinesStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"Opacity", "[", "0.8", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "]"}]}], ",", 
         RowBox[{"FrameTicks", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                   "\"\<\!\(\*SubscriptBox[\(q\), \(2\)]\) \>\"", ",", "30"}],
                    "]"}]}], "}"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                   "\"\<\\n\!\(\*SubscriptBox[\(q\), \(1\)]\)\>\"", ",", "30",
                     ",", 
                    RowBox[{"LineSpacing", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "10"}], "}"}]}]}], "]"}]}], "}"}], ",", 
                "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"FrameTicksStyle", "\[Rule]", 
          RowBox[{"FontSize", "\[Rule]", "30"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"Opacity", "[", "0.8", "]"}], "]"}]}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<\[Times]\>\"", ",", "25", ",", "Bold", ",", "Red"}],
              "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<\[Times]\>\"", ",", "25", ",", "Bold", ",", "Blue"}], "]"}],
             ",", 
            RowBox[{"Evaluate", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Q1", "[", "25", "]"}], ",", 
                RowBox[{"Q2", "[", "25", "]"}]}], "}"}], "/.", 
              RowBox[{"SS3", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{"1", "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"1", "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "1"}]}], "}"}]}], "}"}], "]"}]}], 
           "}"}]}], "}"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", "}"}], 
   "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.839408544467738*^9, 3.839408572224737*^9}, {
  3.839408645441165*^9, 3.83940882350383*^9}, {3.839408896636362*^9, 
  3.8394089039651423`*^9}, {3.8394090377962604`*^9, 3.839409066265991*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1f7aad7b-3df1-400a-b96b-cdf25c5851de"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      GraphicsBox[{{{{}, {}, 
          TagBox[
           {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
            Opacity[0.8], LineBox[CompressedData["
1:eJxd1Xk0V1sbB3BESvdXRDIVZShdVCqJ6tut11BIhAy5huiV6FKGSpdSMnRT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             "]]},
           Annotation[#, "Charting`Private`Tag$16129#1"]& ]}, {}}, {InsetBox[
          StyleBox["\<\"\[Times]\"\>",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontSize->25,
           FontWeight->Bold,
           FontColor->RGBColor[1, 0, 0]], {0, 0}], InsetBox[
          StyleBox["\<\"\[Times]\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontSize->25,
           FontWeight->Bold,
           
           FontColor->RGBColor[
            0, 0, 1]], {0.48240851379803645, 1.4734535531255744}], 
         {Thickness[0.007], 
          LineBox[NCache[{{Rational[-1, 2], -1}, {Rational[-1, 2], 1}, {
             Rational[1, 2], 1}, {Rational[1, 2], -1}, {
             Rational[-1, 2], -1}}, {{-0.5, -1}, {-0.5, 1}, {0.5, 1}, {
             0.5, -1}, {-0.5, -1}}]]}}},
       Axes->{False, False},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{True, True}, {True, True}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{{{-1, 
            FormBox[
             RowBox[{"-", "1"}], TraditionalForm]}, {0, 
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\) \"", 30, 
              StripOnInput -> False], TraditionalForm]}, {1, 
            FormBox["1", TraditionalForm]}}, {}}, {{{-1, 
            FormBox[
             RowBox[{"-", "1"}], TraditionalForm]}, {0, 
            FormBox[
             StyleBox[
             "\"\\n\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\)\"", 30, 
              LineSpacing -> {0, 10}, StripOnInput -> False], 
             TraditionalForm]}, {1, 
            FormBox["1", TraditionalForm]}}, {}}},
       FrameTicksStyle->(FontSize -> 30),
       GridLines->{{-1, -0.5, 0, 0.5, 1}, {-1, -0.5, 0, 0.5, 1}},
       GridLinesStyle->Directive[
         Opacity[0.8], 
         Thickness[0.005], 
         Dashing[0.01]],
       ImagePadding->All,
       ImageSize->400,
       Method->{
        "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "ScalingFunctions" -> None},
       PlotRange->{{-1.2, 1.2}, {-1.2, 1.2}},
       PlotRangeClipping->True,
       PlotRangePadding->{{0, 0}, {0, 0}},
       Ticks->{Automatic, Automatic}], " ", 
      GraphicsBox[{{{{}, {}, 
          TagBox[
           {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
            Opacity[0.8], LineBox[CompressedData["
1:eJxcmnk8Vf/zx0UU7dKiKIl2WbIUaSIpu5QoKREfJS2WIikkiRIh2ZcoRNmT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             "]]},
           Annotation[#, "Charting`Private`Tag$16156#1"]& ]}, {}}, {InsetBox[
          StyleBox["\<\"\[Times]\"\>",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontSize->25,
           FontWeight->Bold,
           FontColor->RGBColor[1, 0, 0]], {0, 0}], InsetBox[
          StyleBox["\<\"\[Times]\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontSize->25,
           FontWeight->Bold,
           
           FontColor->RGBColor[
            0, 0, 1]], {0.46071933407156024, -0.5708899482538432}], 
         {Thickness[0.007], 
          LineBox[NCache[{{Rational[-1, 2], -1}, {Rational[-1, 2], 1}, {
             Rational[1, 2], 1}, {Rational[1, 2], -1}, {
             Rational[-1, 2], -1}}, {{-0.5, -1}, {-0.5, 1}, {0.5, 1}, {
             0.5, -1}, {-0.5, -1}}]]}}},
       Axes->{False, False},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{True, True}, {True, True}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{{{-1, 
            FormBox[
             RowBox[{"-", "1"}], TraditionalForm]}, {0, 
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\) \"", 30, 
              StripOnInput -> False], TraditionalForm]}, {1, 
            FormBox["1", TraditionalForm]}}, {}}, {{{-1, 
            FormBox[
             RowBox[{"-", "1"}], TraditionalForm]}, {0, 
            FormBox[
             StyleBox[
             "\"\\n\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\)\"", 30, 
              LineSpacing -> {0, 10}, StripOnInput -> False], 
             TraditionalForm]}, {1, 
            FormBox["1", TraditionalForm]}}, {}}},
       FrameTicksStyle->(FontSize -> 30),
       GridLines->{{-1, -0.5, 0, 0.5, 1}, {-1, -0.5, 0, 0.5, 1}},
       GridLinesStyle->Directive[
         Opacity[0.8], 
         Thickness[0.005], 
         Dashing[0.01]],
       ImagePadding->All,
       ImageSize->400,
       Method->{
        "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "ScalingFunctions" -> None},
       PlotRange->{{-1.2, 1.2}, {-1.2, 1.2}},
       PlotRangeClipping->True,
       PlotRangePadding->{{0, 0}, {0, 0}},
       Ticks->{Automatic, Automatic}], " ", 
      GraphicsBox[{{{{}, {}, 
          TagBox[
           {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
            Opacity[0.8], LineBox[CompressedData["
1:eJxcm3c8lu/3wCUiRZGGIiMZhY+obCeSUKmUjMoqVFJpaGuJUEKKkAplJCGr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             "]]},
           Annotation[#, "Charting`Private`Tag$16183#1"]& ]}, {}}, {InsetBox[
          StyleBox["\<\"\[Times]\"\>",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontSize->25,
           FontWeight->Bold,
           FontColor->RGBColor[1, 0, 0]], {0, 0}], InsetBox[
          StyleBox["\<\"\[Times]\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontSize->25,
           FontWeight->Bold,
           
           FontColor->RGBColor[
            0, 0, 1]], {0.11124384021579582, 0.6216313603233976}], 
         {Thickness[0.007], 
          LineBox[NCache[{{Rational[-1, 2], -1}, {Rational[-1, 2], 1}, {
             Rational[1, 2], 1}, {Rational[1, 2], -1}, {
             Rational[-1, 2], -1}}, {{-0.5, -1}, {-0.5, 1}, {0.5, 1}, {
             0.5, -1}, {-0.5, -1}}]]}}},
       Axes->{False, False},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{True, True}, {True, True}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{{{-1, 
            FormBox[
             RowBox[{"-", "1"}], TraditionalForm]}, {0, 
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\) \"", 30, 
              StripOnInput -> False], TraditionalForm]}, {1, 
            FormBox["1", TraditionalForm]}}, {}}, {{{-1, 
            FormBox[
             RowBox[{"-", "1"}], TraditionalForm]}, {0, 
            FormBox[
             StyleBox[
             "\"\\n\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\)\"", 30, 
              LineSpacing -> {0, 10}, StripOnInput -> False], 
             TraditionalForm]}, {1, 
            FormBox["1", TraditionalForm]}}, {}}},
       FrameTicksStyle->(FontSize -> 30),
       GridLines->{{-1, -0.5, 0, 0.5, 1}, {-1, -0.5, 0, 0.5, 1}},
       GridLinesStyle->Directive[
         Opacity[0.8], 
         Thickness[0.005], 
         Dashing[0.01]],
       ImagePadding->All,
       ImageSize->400,
       Method->{
        "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "ScalingFunctions" -> None},
       PlotRange->{{-1.2, 1.2}, {-1.2, 1.2}},
       PlotRangeClipping->True,
       PlotRangePadding->{{0, 0}, {0, 0}},
       Ticks->{Automatic, Automatic}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8394086621578455`*^9, 3.8394086804522963`*^9}, 
   3.8394087334041166`*^9, {3.8394087730898137`*^9, 3.8394088240692515`*^9}, 
   3.839408904369735*^9, 3.8394089523887243`*^9, 3.8394089959605827`*^9, {
   3.8394090275741444`*^9, 3.839409067265294*^9}, 3.8394094219340334`*^9, 
   3.839409480919758*^9, 3.839409527713525*^9},
 CellLabel->
  "Out[33]//TableForm=",ExpressionUUID->"96123047-4f9d-47ce-b1f4-\
cb98792000a3"]
}, Open  ]]
},
WindowSize->{1115.25, 678.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a53c90a1-ec6c-459c-911a-24b175f05665"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 171, 2, 77, "Text",ExpressionUUID->"279f2146-0887-4a1f-b075-3c4e7c24471a"],
Cell[731, 24, 9520, 273, 452, "Input",ExpressionUUID->"0bf02981-e738-4377-ab33-1778cc8f3410"],
Cell[CellGroupData[{
Cell[10276, 301, 4060, 106, 180, "Input",ExpressionUUID->"a5f8f45f-b89b-4612-8f87-5d8cf892125a"],
Cell[14339, 409, 3168, 68, 223, "Output",ExpressionUUID->"9ec43807-47d9-4104-a403-2ccf30cd2fec"]
}, Open  ]],
Cell[17522, 480, 187, 2, 61, "Text",ExpressionUUID->"bc7f9157-1409-4e31-8f70-b8cb569ec53c"],
Cell[17712, 484, 2705, 71, 145, "Input",ExpressionUUID->"0adb7096-e84c-41e7-bf29-3725cd5119fa"],
Cell[CellGroupData[{
Cell[20442, 559, 3974, 99, 177, "Input",ExpressionUUID->"e67f5e7c-045e-42ca-a154-e72c8f44c59e"],
Cell[24419, 660, 2852, 61, 243, "Output",ExpressionUUID->"a61d50b9-a844-4392-8d6d-2c84f9f4e42a"]
}, Open  ]],
Cell[27286, 724, 183, 2, 61, "Text",ExpressionUUID->"eaf75749-2475-4e54-85bd-38f40601575c"],
Cell[27472, 728, 201, 4, 28, "Input",ExpressionUUID->"4f4ac654-0980-4a58-ad41-8a3e9a92e531"],
Cell[27676, 734, 4846, 122, 203, "Input",ExpressionUUID->"e292072f-a951-4420-a7b3-6666ef39a034"],
Cell[32525, 858, 4693, 120, 203, "Input",ExpressionUUID->"7cabd3d6-3e4e-4043-8a36-42e2e97f7451"],
Cell[CellGroupData[{
Cell[37243, 982, 1527, 37, 87, "Input",ExpressionUUID->"8452a4db-d342-4c01-9e95-345561adbad8"],
Cell[38773, 1021, 52031, 944, 65, "Output",ExpressionUUID->"2e903bb3-5ab7-455d-bf05-8a4c49ffb66f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90841, 1970, 1678, 39, 87, "Input",ExpressionUUID->"270d3dc3-9771-44f2-af29-831f98ac9f69"],
Cell[92522, 2011, 161811, 2743, 65, "Output",ExpressionUUID->"efe6e4b3-f4c0-496a-8c47-7aa23db911b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254370, 4759, 1617, 38, 67, "Input",ExpressionUUID->"b0826c4c-c501-42a6-a96d-21ff184d3b7f"],
Cell[255990, 4799, 156469, 2656, 65, "Output",ExpressionUUID->"bcee159b-a51a-43b3-ae9d-b2e9982eb61c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[412496, 7460, 16419, 423, 509, "Input",ExpressionUUID->"1f7aad7b-3df1-400a-b96b-cdf25c5851de"],
Cell[428918, 7885, 107971, 1850, 462, "Output",ExpressionUUID->"96123047-4f9d-47ce-b1f4-cb98792000a3"]
}, Open  ]]
}
]
*)


